ALMA observations of the early stages of substellar formation in the Lupus 1 and 3 molecular clouds

The dominant mechanism leading to the formation of brown dwarfs (BDs) remains uncertain. The most direct keys to formation, which are obtained from younger objects (pre-BD cores and proto-BDs), are limited by the very low number statistics available. We aim to identify and characterize a set of pre- and proto-BDs as well as Class II BDs in the Lupus 1 and 3 molecular clouds to test their formation mechanism. We performed ALMA band 6 (1.3 mm) continuum observations of a selection of 64 cores previously identified from AzTEC/ASTE data (1.1 mm), along with previously known Class II BDs in the Lupus 1 and 3 molecular clouds. Surveyed archival data in the optical were used to complement these observations. We expect these ALMA observations prove efficient in detecting the youngest sources in these regions, since they probe the frequency domain at which these sources emit most of their radiation. We detected 19 sources from 15 ALMA fields. Considering all the pointings in our observing setup, the ALMA detection rate was $\sim$23% and the derived masses of the detected sources were between $\sim$0.18 and 124 $\mathrm{M_{Jup}}$. We classified these sources according to their spectral energy distribution as 5 Class II sources, 2 new Class I/0 candidats, and 12 new possible pre-BD or deeply embedded protostellar candidates. We detected a promising candidate for a Class 0/I proto-BD source and inferred the disk dust mass of a bona fide Class II BD. The pre-BD cores might be the byproduct of an ongoing process of large-scale collapse. The Class II BD disks follow the correlation between disk mass and the mass of the central object that is observed at the low-mass stellar regime. We conclude that it is highly probable that the sources in the sample are formed as a scaled-down version of low-mass star formation, although disk fragmentation may be responsible for a considerable fraction of BDs.

==> Figures/chapter2/sed_todos.py <==
from PIL import Image
import matplotlib.pylab as pplot
import numpy as np

#f, ((ax1, ax2, ax3),( ax4, ax5, ax6), (ax7, ax8, ax9),(ax10,ax11,ax12)) = pplot.subplots(3,4, sharey= True, sharex= True)


#f, ((ax1, ax2, ax3),( ax4, ax5, ax6), (ax7, ax8, ax9),(ax10,ax11,ax12)) = pplot.subplots(3,4, sharey= True, sharex= True)

f, ((ax1,ax2,ax3),(ax4,ax5,ax6),(ax7,ax8,ax9),(ax10,ax11,ax12)) = pplot.subplots(4,3, sharex=True, sharey= True, figsize=(21, 28))
#f, ((ax1,ax2,ax3),(ax4,ax5,ax6),(ax7,ax8,ax9),(ax10,ax11,ax12)) = pplot.subplots(4,3, figsize=(21, 28))


#f, ((ax1,ax2,ax3),(ax4,ax5,ax6)) = pplot.subplots(2,3)
# Para pasar de Jy(que es la unidad que tenemos a erg/s/cm2 
# [Y Jy]  = 1.0E+23 * [X erg/cm^2/s/Hz]


londa703alma = (1330.83)
flujo703alma = (0.45)
flujo703erroralma = (0.10)
flujo703alma = flujo703alma*2.997924e-12/londa703alma
flujo703erroralma = flujo703erroralma*2.997924e-12/londa703alma

londa703up = np.array([70,  160,250, 350, 500])
flujo703up = np.array([20.94, 37.7,0.135e3, 0.123e3,0.122e3])
flujo703up = flujo703up*2.997924e-12/londa703up

#ax1.arrow(1330.83, 0.45,12,0,fc="red", ec="red",head_width=0.007, head_length=8)



#flujo703up = flujo703up*1e20

#londa703extra = ( 0.647, 0.768, 0.957, 1.25, 1.65, 2.15)
#flujo703extra = ( 0.725 , 4.33 , 8.09 , 17.5 , 19 , 16)


ax1.errorbar(londa703alma, flujo703alma, yerr=flujo703erroralma, marker ="s", color="red",fmt='o',markersize = 10)

ax1.scatter(londa703up,flujo703up, marker ="o", color="black", s= 100)
ax1.scatter(londa703alma, flujo703alma)


ax1.annotate('', xy=(70,  8.96807551e-13/4), xytext=(70,  8.96807551e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax1.annotate('', xy=(160,  7.06385843e-13/4), xytext=(160,  7.06385843e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax1.annotate('', xy=(250,  1.61887896e-12/4), xytext=(250,1.61887896e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax1.annotate('', xy=(500, 7.31493456e-13/4), xytext=(500,  7.31493456e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax1.annotate('', xy=(350,   1.05355615e-12/4), xytext=(350,   1.05355615e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


#___________________Las siguientes lineas serian para hacer upper limits con flechas, pero no funciona-_____________________

#Edx = (0,0,0,0,0)
#dy_sin = np.array([1,1.,1.0,1.0,1.0])
#dy = dy_sin*2.997924e-12
#for i in range(0,len(londa703up)):
#	ax1.arrow(londa703up[i], flujo703up[i],dx[i],dy[i],fc="r", ec="r",head_width=100/londa703up[i], head_length=0.005e-8)
#	print(flujo703up[i],-flujo703up[i]+dy[i])
#______________________________________________________________________________________________--




ax1.set_title('ALMA J153702.653-331924.92', fontsize=20)
ax1.set_xscale('log')
ax1.set_yscale('log')
#ax1.set_xlim(-.2, 2e3)
ax1.set_ylim(1e-16,1e-9)
ax1.set_xlim(0.4 , 2e3)




ax1.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax1.tick_params(axis='both', which='major', labelsize=20, length=12)
ax1.tick_params(axis='both',which='minor', length=6)
#ax1.scatter(londa703extra, flujo703extra,marker ="s", color="green" )




#0------------------------------------------------------------------------------------------------------------------------------------

londa105 = np.array([0.64,0.797,0.957])
flujo105 = np.array([0.00129,0.00705,0.0165])
flujo105error = np.array([0.00033,0.00132,0.00266])

londa105aztec = np.array([1100])
flujo105aztec = np.array([0.040e3])
flujo105aztecerror= np.array([0.004])

flujo105aztec = flujo105aztec*2.997924e-12/londa105aztec
flujo105aztecerror = flujo105aztecerror*2.997924e-12/londa105aztec

flujo105 = flujo105*2.997924e-12/londa105
flujo105error = flujo105error*2.997924e-12/londa105

londa105alma = (1330.8)
flujo105alma = (0.73)
flujo105erroralma = (0.09)

flujo105alma = flujo105alma*2.997924e-12/londa105alma
flujo105erroralma = flujo105erroralma*2.997924e-12*(1e-3*1e-23)/londa105alma

londa105up = np.array([70,100,160,250,350,500])
flujo105up = np.array([27.1,17.8,47.44,1.10e3,1.266e3,0.82e3])
flujo105up = flujo105up*2.997924e-12/londa105up




ax2.scatter(londa105up,flujo105up, marker ="o",  color="black", s= 100)
ax2.errorbar(londa105, flujo105, yerr=flujo105error, marker ="o", color="black",fmt='o',markersize = 10)
ax2.errorbar(londa105aztec, flujo105aztec, yerr=flujo105aztecerror, marker ="o", color="blue",fmt='o',markersize = 10)
ax2.errorbar(londa105alma, flujo105alma, yerr=flujo105erroralma, marker ="s", color="red",fmt='o',markersize = 10)


#ax2.annotate([500,  4.91659536e-12],0,-0.94*500*2.997924e-12/500,fc="black", ec="black",head_width=0.95e2, head_length=0.20*500*2.997924e-12/500)
ax2.annotate('', xy=(70,  1.16062486e-12/4), xytext=(70,  1.16062486e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax2.annotate('', xy=(100,  5.33630472e-13/4), xytext=(100, 5.33630472e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax2.annotate('', xy=(160,  8.88884466e-13/4), xytext=(160,  8.88884466e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax2.annotate('', xy=(250,  1.31908656e-11/4), xytext=(250, 1.31908656e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax2.annotate('', xy=(500,  4.91659536e-12/4), xytext=(500,  4.91659536e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax2.annotate('', xy=(350,  1.08439194e-11/4), xytext=(350,  1.08439194e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)



ax2.set_title('ALMA J153914.996-332907.62', fontsize=20)
ax2.set_xscale('log')
ax2.tick_params(axis='both', which='major', labelsize=20, length=12)
ax2.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------

londa172b = (1100)
flujo172b = (0.025e3)
flujo172berror = (0.003e3)
flujo172b = flujo172b*2.997924e-12/londa172b
flujo172berror = flujo172berror*2.997924e-12/londa172b


londa172balma = (1330)
flujo172balma = (2.84)
flujo172berroralma = (0.14)
flujo172balma = flujo172balma*2.997924e-12/londa172balma
flujo172berroralma = flujo172berroralma*2.997924e-12/londa172balma

londa172bup = np.array([70,100,160,250,350,500])
flujo172bup = np.array([21.6,14.1,35.8,0.11e3,0.18e3,0.114e3])
flujo172bup = flujo172bup*2.997924e-12/londa172bup

ax3.annotate('', xy=(70,  9.25073691e-13/4), xytext=(70,  9.25073691e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax3.annotate('', xy=(100,  4.22707284e-13/4), xytext=(100, 4.22707284e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax3.annotate('', xy=(160,  6.70785495e-13/4), xytext=(160,  6.70785495e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax3.annotate('', xy=(250,  1.31908656e-12/4), xytext=(250, 1.31908656e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax3.annotate('', xy=(350,  1.54178949e-12/4), xytext=(350,  1.54178949e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax3.annotate('', xy=(500,  6.83526672e-13/4), xytext=(500,  6.83526672e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


ax3.scatter(londa172bup,flujo172bup, color="black", marker ="o", s= 100)
ax3.errorbar(londa172b, flujo172b, yerr=flujo172berror, marker ="o", color="blue",fmt='o',markersize = 10)
ax3.errorbar(londa172balma, flujo172balma, yerr=flujo172berroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax3.set_title('ALMA J154228.675-334230.18', fontsize=20)
ax3.set_xscale('log')
ax3.tick_params(axis='both', which='major', labelsize=20, length=12)
ax3.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------
#londa172a = np.array([0.64,0.80,0.96,3.4,4.6,4.5,8,23.675,250,350,500])
#flujo172a2 = np.array([0.000997,0.00487,0.0130, 0.0921,0.1422, 0.141,0.129,1.41,0.082e3, 0.1064e3, 0.07905e3])
#flujo172a = flujo172a2*2.997924e-12/londa172a
#flujo172aerror = np.array([0.00023,0.0011,0.0025, 0.0069,0.013, 0.01, 0.043, 0.276, 0.0153e3, 0.0212e3, 0.0159e3])
#flujo172aerror = 0*flujo172aerror*2.997924e-12/(londa172a*flujo172a2)

londa172a = np.array([0.64,0.80,0.96,3.4,4.6,4.5,8,23.675])
flujo172a2 = np.array([0.000997,0.00487,0.0130, 0.0921,0.1422, 0.141,0.129,1.41])
flujo172a = flujo172a2*2.997924e-12/londa172a
flujo172aerror = np.array([0.00023,0.0011,0.0025, 0.0069,0.013, 0.01, 0.043, 0.276])
flujo172aerror = flujo172aerror*2.997924e-12/(londa172a)


londa172aztec = np.array([1100])
flujo172aaztec2 = np.array([0.038e3])
flujo172aaztec = flujo172aaztec2*2.997924e-12/londa172aztec
flujo172aztecerror = np.array([0.004e3])
flujo172aztecerror = flujo172aztecerror*2.997924e-12/(londa172aztec)



londa172aalma = (1330)
flujo172aalma = (4.1)
flujo172aerroralma = (0.11)
flujo172aalma = flujo172aalma*2.997924e-12/londa172aalma
flujo172aerroralma = flujo172aerroralma*2.997924e-12/londa172aalma

londa172aup = np.array([70,100,160,250,350,500])
flujo172aup = np.array([21.3,34.4,38.0,82,106,79])
flujo172aup = flujo172aup*2.997924e-12/londa172aup

ax4.annotate('', xy=(70,  9.12225446e-13/4), xytext=(70,  9.12225446e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax4.annotate('', xy=(100,  1.03128586e-12/4), xytext=(100, 1.03128586e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax4.annotate('', xy=(160,   7.12006950e-13/4), xytext=(160,   7.12006950e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax4.annotate('', xy=(250,  9.83319072e-13/4), xytext=(250, 9.83319072e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax4.annotate('', xy=(350,  9.07942697e-13/4), xytext=(350,  9.07942697e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax4.annotate('', xy=(500,  4.73671992e-13/4), xytext=(500,  4.73671992e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


ax4.scatter(londa172aup,flujo172aup, color="black", marker ="o", s= 100)
ax4.errorbar(londa172aztec, flujo172aaztec, yerr=flujo172aztecerror, marker ="o", color="blue",fmt='o',markersize = 10)
ax4.errorbar(londa172a, flujo172a, yerr=flujo172aerror, marker ="o", color="black",fmt='o',markersize = 10)
ax4.errorbar(londa172aalma, flujo172aalma, yerr=flujo172aerroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax4.set_title('ALMA J154229.778-334341.86', fontsize=20)
ax4.set_xscale('log')
ax4.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax4.tick_params(axis='both', which='major', labelsize=20, length=12)
ax4.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------

londa112a= (1100)
flujo112a = (0.046e3)
flujo112aerror = (0.005e3)
flujo112a = flujo112a*2.997924e-12/londa112a
flujo112aerror = flujo112aerror*2.997924e-12/londa112a

londa112aalma= (1330)
flujo112aalma = (2.50)
flujo112aerroralma = (0.07)
flujo112aalma = flujo112aalma*2.997924e-12/londa112aalma
flujo112aerroralma = flujo112aerroralma*2.997924e-12/londa112aalma


londa112aup = np.array([70,100,160,250,350,500])
flujo112aup = np.array([34.8,13.1,39.6,2.95e3,1.57e3,1.08e3])
flujo112aup = flujo112aup*2.997924e-12/londa112aup

ax5.annotate('', xy=(70,  1.49039650e-12/4), xytext=(70,  1.49039650e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax5.annotate('', xy=(100,  3.92728044e-13/4), xytext=(100, 3.92728044e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax5.annotate('', xy=(160,  7.41986190e-13/4), xytext=(160,   7.41986190e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax5.annotate('', xy=(250,  3.53755032e-11/4), xytext=(250, 3.53755032e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax5.annotate('', xy=(350,  1.34478305e-11/4), xytext=(350,  1.34478305e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax5.annotate('', xy=(500,  6.47551584e-12/4), xytext=(500,  6.47551584e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)




ax5.scatter(londa112aup,flujo112aup, color="black",marker ="o", s= 100)
ax5.errorbar(londa112a, flujo112a, yerr=flujo112aerror, marker ="o", color="blue",fmt='o',markersize = 10)
ax5.errorbar(londa112aalma, flujo112aalma, yerr=flujo112aerroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax5.set_title('ALMA J154456.522-342532.99', fontsize=20)
ax5.set_xscale('log')
ax5.tick_params(axis='both', which='major', labelsize=20, length=12)
ax5.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------


londa112b= (1100)
flujo112b = (0.046e3)
flujo112berror = (0.005e3)

flujo112b = flujo112b*2.997924e-12/londa112b
flujo112berror = flujo112berror*2.997924e-12/londa112b
 
londa112balma= (1330)
flujo112balma = (1.42)
flujo112berroralma = (0.1)

flujo112balma = flujo112balma*2.997924e-12/londa112balma
flujo112berroralma = flujo112berroralma*2.997924e-12/londa112balma

londa112bup = np.array([70,100,160,250,350,500])
flujo112bup = np.array([25.2,11.8,39.80,1.07e3,1.52e3,0.92e3])

flujo112bup = flujo112bup*2.997924e-12/londa112bup

ax6.annotate('', xy=(70,  1.07925264e-12/4), xytext=(70,  1.07925264e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax6.annotate('', xy=(100,  3.53755032e-13/4), xytext=(100, 3.53755032e-13 ), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax6.annotate('', xy=(160,  7.45733595e-13/4), xytext=(160,   7.45733595e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax6.annotate('', xy=(250,  1.28311147e-11/4), xytext=(250, 1.28311147e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax6.annotate('', xy=(350,  1.30195557e-11/4), xytext=(350,  1.30195557e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax6.annotate('', xy=(500,  5.51618016e-12/4), xytext=(500,  5.51618016e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)

ax6.scatter(londa112bup,flujo112bup,color="black", marker ="o", s= 100)
ax6.errorbar(londa112b, flujo112b, yerr=flujo112berror, marker ="o", color="blue",fmt='o',markersize = 10)
ax6.errorbar(londa112balma, flujo112balma, yerr=flujo112berroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax6.set_title('ALMA J154458.061-342528.51', fontsize=20)
ax6.set_xscale('log')
ax6.tick_params(axis='both', which='major', labelsize=20, length=12)
ax6.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------

londa59= (1100)
flujo59 = (0.048e3)
flujo59error = (0.005e3)

flujo59 = flujo59*2.997924e-12/londa59
flujo59error = flujo59error*2.997924e-12/londa59
 
londa59alma= (1330)
flujo59alma = (0.26)
flujo59erroralma = (0.09)

flujo59alma = flujo59alma*2.997924e-12/londa59alma
flujo59erroralma = flujo59erroralma*2.997924e-12/londa59alma

londa59up = np.array([70,100,160,250,350,500])
flujo59up = np.array([22.6,15.8,37.9,0.24e3,0.31e3,0.26e3])

flujo59up = flujo59up*2.997924e-12/londa59up
ax7.annotate('', xy=(70,  9.67901177e-13/4), xytext=(70,  9.67901177e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax7.annotate('', xy=(100,  4.73671992e-13/4), xytext=(100, 4.73671992e-13 ), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax7.annotate('', xy=(160,  7.10133248e-13/4), xytext=(160,   7.10133248e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax7.annotate('', xy=(250,  2.87800704e-12/4), xytext=(250, 2.87800704e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax7.annotate('', xy=(350,  2.65530411e-12/4), xytext=(350,  2.65530411e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax7.annotate('', xy=(500,  1.55892048e-12/4), xytext=(500,  1.55892048e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)

ax7.scatter(londa59up,flujo59up, color="black", marker ="o", s= 100)
ax7.errorbar(londa59, flujo59, yerr=flujo59error, marker ="o", color="blue",fmt='o',markersize = 10)
ax7.errorbar(londa59alma, flujo59alma, yerr=flujo59erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax7.set_title('ALMA J154506.515-344326.15', fontsize=20)
ax7.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax7.set_xscale('log')
ax7.tick_params(axis='both', which='major', labelsize=20)
ax7.tick_params(axis='both', which='major', labelsize=20, length=12)
ax7.tick_params(axis='both',which='minor', length=6)
#------------------------------------------------------------------------------------
londa54= (1100)
flujo54 = (0.170e3)
flujo54error = (0.017e3)

flujo54 = flujo54*2.997924e-12/londa54
flujo54error = flujo54error*2.997924e-12/londa54
 
londa54alma= (1330)
flujo54alma = (0.75)
flujo54erroralma = (0.08)

flujo54alma = flujo54alma*2.997924e-12/londa54alma
flujo54erroralma = flujo54erroralma*2.997924e-12/londa54alma


londa54up = np.array([70,100,160,250,350,500])
flujo54up = np.array([27.8,27.0,40.7,1.75e3,2.11e3,1.99e3])

flujo54up = flujo54up*2.997924e-12/londa54up
ax8.annotate('', xy=(70,  1.19060410e-12/4), xytext=(70,  1.19060410e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax8.annotate('', xy=(100,  8.09439480e-13/4), xytext=(100, 8.09439480e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax8.annotate('', xy=(160,  7.62596918e-13/4), xytext=(160,   7.62596918e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax8.annotate('', xy=(250,  2.09854680e-11/4), xytext=(250, 2.09854680e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax8.annotate('', xy=(350,  1.80731990e-11/4), xytext=(350,  1.80731990e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax8.annotate('', xy=(500,  1.19317375e-11/4), xytext=(500,  1.19317375e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


ax8.scatter(londa54up,flujo54up,color="black", marker ="o", s= 100)
ax8.errorbar(londa54, flujo54, yerr=flujo54error, marker ="o", color="blue",fmt='o',markersize = 10)
ax8.errorbar(londa54alma, flujo54alma, yerr=flujo54erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax8.set_title('ALMA J154634.169-343301.90', fontsize=20)
ax8.set_xscale('log')
ax8.tick_params(axis='both', which='major', labelsize=20, length=12)
ax8.tick_params(axis='both',which='minor', length=6)


#------------------------------------------------------------------------------------
londa658= (1330)
flujo658 = (0.48)
flujo658error = (0.06)

flujo658 = flujo658*2.997924e-12/londa658
flujo658error = flujo658error*2.997924e-12/londa658

# 0.00035645  0.00304789  0.00704693  0.02398833  0.04246196  0.05754399 
londa658up = np.array([70,100,160,250,350,500])
flujo658up = np.array([26.91, 15.9,29.84, 0.116e3, 0.0913e3,0.0626e3])

flujo658up = flujo658up*2.997924e-12/londa658up


#londa658extra = np.array([ 0.647, 0.768, 0.957, 1.25, 1.65, 2.15])
#flujo658extra = np.array([ 0.294, 1.99, 4.32,10.5,12,10.6])
#flujo658extraerror = np.array([0,0,0,0,0,0])

#flujo658extra = flujo658extra*2.997924e-12/londa658extra
ax9.annotate('', xy=(70,  1.15248764e-12/4), xytext=(70,  1.15248764e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax9.annotate('', xy=(100,  4.76669916e-13/4), xytext=(100, 4.76669916e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax9.annotate('', xy=(160,  5.59112826e-13/4), xytext=(160,   5.59112826e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax9.annotate('', xy=(250,  1.39103674e-12/4), xytext=(250, 1.39103674e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax9.annotate('', xy=(350,  7.82029889e-13/4), xytext=(350,  7.82029889e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax9.annotate('', xy=(500,  3.75340085e-13/4), xytext=(500,  3.75340085e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


#
ax9.scatter(londa658up,flujo658up, color="black",marker ="o", s= 100)
ax9.errorbar(londa658, flujo658, yerr=flujo658error, marker ="s", color="red",fmt='o',markersize = 10)
ax9.set_title('ALMA J160658.6-390407', fontsize=20)
ax9.set_xscale('log')
ax9.tick_params(axis='both', which='major', labelsize=20, length=12)
ax9.tick_params(axis='both',which='minor', length=6)
#ax9.errorbar(londa658extra, flujo658extra, yerr=flujo658extraerror, marker ="s", color="black",fmt='o',markersize = 10)

#ax9.scatter(londa658extra, flujo658extra,marker ="s", color="black", s = 30)

#------------------------------------------------------------------------------------
londa804= (1330)
flujo804 = (0.87)
flujo804error = (0.09)

flujo804 = flujo804*2.997924e-12/londa804
flujo804error = flujo804error*2.997924e-12/londa804
 
londa804up = np.array([70,100,160,250,350,500,868.96,0.78621,1.235,2.159])
flujo804up = np.array([26.5, 17.2,46.3, 0.378e3, 0.338e3,0.324e3,30,2.44e-2,7.63e-2,6.08e-2])

flujo804up = flujo804up*2.997924e-12/londa804up
#londa804extra= ( 0.647, 0.768, 0.957, 1.25, 1.65, 2.15, 3.6, 4.5, 5.8, 8.0,24)
#flujo804extra= ( 4.25e-2, 0.469, 1.29, 4.35, 5.52, 6.02, 4.23, 2.66, 2.23, 1.2, 0.127)

#5.15228645e-02   7.17794291e-01   2.10862815e+00   9.90831945e+00    1.95884467e+01   3.28095293e+01   5.19995997e+01   5.70164272e+01    6.54636174e+01   2.85759054e+02 en erg/s/$cm^{2}$


ax10.annotate('', xy=(70,  1.13492837e-12/4), xytext=(70,  1.13492837e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(100,  5.15642928e-13/4), xytext=(100, 5.15642928e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(160,  8.67524258e-13/4), xytext=(160,   8.67524258e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(250,  4.53286109e-12/4), xytext=(250, 4.53286109e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(350,  2.89513803e-12/4), xytext=(350,  2.89513803e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(500,  1.94265475e-12/4), xytext=(500,  1.94265475e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(868.96,  1.03500414e-13/4), xytext=(868.96, 1.03500414e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(0.78621,  9.30404671e-14/4), xytext=(0.78621,   9.30404671e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(1.235,  1.85215871e-13/4), xytext=(1.235, 1.85215871e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax10.annotate('', xy=(2.159,  8.44250946e-14/4), xytext=(2.159,  8.44250946e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


#
ax10.scatter(londa804up,flujo804up, color="black", marker ="o", s= 100)
ax10.errorbar(londa804, flujo804, yerr=flujo804error, marker ="s", color="red",fmt='o',markersize = 10)
ax10.set_title('ALMA J160804.168-390452.84', fontsize=20)
ax10.set_xlabel('Wavelength ($\mu$m)', fontsize=20)
ax10.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax10.set_xscale('log')
ax10.tick_params(axis='both', which='major', labelsize=20, length=12)
ax10.tick_params(axis='both',which='minor', length=6)
#ax10.scatter(londa804extra,flujo804extra, marker = "s", color = "green")
#------------------------------------------------------------------------------------
londa826= np.array([0.64,0.80,0.96,0.82,1.25,2.15,1.235,1.662,2.159,3.4,4.6,12,22,3.6,5.8,23.675,1330])
flujo826a = np.array([0.250,1.30,2.88,1.48,5.65,7.59,6.95,8.06,7.04,5.04,4.50,3.11,2.67,6.190,4.9,2.62,1.58])
flujo826error = np.array([0.0036,0.0167,0.0371,0.0680,0.4686,0.699,0.153,0.1855,0.18819,0.1114817,0.095453,0.1893,1.109,0.430,0.269,0.332,0.05])

flujo826 = flujo826a*2.997924e-12/londa826
flujo826error = (flujo826error)*(2.997924e-12/londa826)
 


londa826alma= (1330)
flujo826alma = (1.57)
flujo826erroralma = (0.06)

flujo826alma = flujo826alma*2.997924e-12/londa826alma
flujo826erroralma = flujo826erroralma*2.997924e-12/londa826alma

londa826up = np.array([70,160])
flujo826up = np.array([26.10,43.53])

flujo826up = flujo826up*2.997924e-12/londa826up

#londa826extra = np.array([0.647, 0.768, 0.957, 1.25, 1.65, 2.15,24])                                                                                 
#flujo826extra = np.array([0.247, 1.18, 2.83, 6.96, 8.06, 7.05, 2.69])
#flujo826extra = flujo826extra*2.997924e-12/londa826extra
#0.00029923  0.00180302  0.00461318  0.01584893  0.02857591  0.03837072
ax11.annotate('', xy=(70,  1.11779738e-12/4), xytext=(70,  1.11779738e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax11.annotate('', xy=(160,  8.15622698e-13/4), xytext=(160, 8.15622698e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)

ax11.scatter(londa826up,flujo826up, color="black", marker ="o", s= 100)
ax11.errorbar(londa826, flujo826, yerr=flujo826error, marker ="o", color="black",fmt='o',markersize = 10)
ax11.errorbar(londa826alma, flujo826alma, yerr=flujo826erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax11.set_title('160826.8-384101', fontsize=20)
ax11.set_xlabel('Wavelength ($\mu$m)', fontsize=20)
ax11.set_xscale('log')
ax11.tick_params(axis='both', which='major', labelsize=20, length=12)
ax11.tick_params(axis='both',which='minor', length=6)
#ax11.scatter(londa826extra, flujo826extra,marker ="s", color="black" , s= 100)
#------------------------------------------------------------------------------------
#----------------------V1094Sco---------------------------
londaSco= np.array([0.64,0.7973,0.957,0.82,1.25,2.15,1.235,1.662,2.159,3.4,4.6,12,22,3.6,4.5,5.8,8,9,23.675,71.42,70,100,160,250,350,600,868])
flujoSco= np.array([8.97,46.50,82.91,81.99,193,259.4,177,247,229,229.77,280.38,96.09,112.5,153,138,132,132,155.9,113,462,439.0,766.6,1316.4,2164,2467.3,1989,438.3])
flujoScoerror = np.array([0.025,0.128,0.153,2.2654,8.88,11.94,4.25,5.24,4.44,4.87,3.32,1.416,3.212,10.1,7.48,6.31,6.41,24.2,10.4,80, 48.4, 25.5,13.0,429, 493,398,8.60])

flujoSco = flujoSco*2.997924e-12/londaSco
flujoScoerror = flujoScoerror*2.997924e-12/londaSco

londaScoaztec= np.array([1100])
flujoScoaztec= np.array([0.218e3])
flujoScoerroraztec = np.array([0.006e3])

flujoScoaztec = flujoScoaztec*2.997924e-12/londaScoaztec
flujoScoerroraztec = flujoScoerroraztec*2.997924e-12/londaScoaztec

londaScoalma= (1330)
flujoScoalma= (244.05)
flujoScoerroralma = (0.22)

flujoScoalma = flujoScoalma*2.997924e-12/londaScoalma
flujoScoerroralma = flujoScoerroralma*2.997924e-12/londaScoalma


ax12.errorbar(londaSco, flujoSco, yerr=flujoScoerror, marker ="o", color="black",fmt='o',markersize = 10)
ax12.errorbar(londaScoalma, flujoScoalma, yerr=flujoScoerroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax12.errorbar(londaScoaztec, flujoScoaztec, yerr=flujoScoerroraztec, marker ="o", color="blue",fmt='o',markersize = 10)

ax12.set_title('V1094Sco', fontsize=20)
ax12.set_xscale('log')
ax12.tick_params(axis='x', which='major', labelsize=20, length=12)
ax12.tick_params(axis='y', which='major', labelsize=0, length=12)
ax12.tick_params(axis='both',which='minor', length=6)
ax12.set_xlabel('Wavelength ($\mu$m)', fontsize=20)




#___________________________________________________________________________________________________________________________________________________________________
#__________________________________________Guardando la primera imagen______________________________________________________________________________________________
#___________________________________________________________________________________________________________________________________________________________________
pplot.subplots_adjust(wspace=0.15, hspace=0.15)
pplot.savefig('sed_uno.png')
pplot.savefig('sed_uno.pdf')

pplot.clf() #para no sobreescribirse 




#------------------------------------------------------------------------------------
# f, ax = pplot.subplot2grid((3, 3), (0, 0), sharex= True,sharey= True, figsize=(21, 14))
#plt.subplot2grid((2, 2), (0, 0))

fig = pplot.figure( figsize=(21, 21))



#ax13 = pplot.subplot2grid((3, 3), (0, 0))
#ax16 = pplot.subplot2grid((3, 3), (1, 0))#, sharex= ax13,sharey = ax13)
#ax18 = pplot.subplot2grid((3, 3), (1, 2))#, sharex= ax13,sharey = ax13)
#ax19 = pplot.subplot2grid((3, 3), (2, 1))#, sharex= ax13,sharey = ax13)
#ax13 = pplot.subplot2grid((3, 3), (0, 0))#, sharex= ax13,sharey = ax13)
#ax14 = pplot.subplot2grid((3, 3), (0, 1))#, sharex= ax13,sharey = ax13)
#ax15 = pplot.subplot2grid((3, 3), (0, 2))#, sharex= ax13,sharey = ax13)
#ax17 = pplot.subplot2grid((3, 3), (1, 1))#, sharex= ax13,sharey = ax13)


ax13 = pplot.subplot2grid((3, 3), (0, 0))

ax16 = pplot.subplot2grid((3, 3), (1, 0), sharex= ax13,sharey = ax13)
ax18 = pplot.subplot2grid((3, 3), (1, 2), sharex= ax13,sharey = ax13)
ax19 = pplot.subplot2grid((3, 3), (2, 1), sharex= ax13,sharey = ax13)
ax13 = pplot.subplot2grid((3, 3), (0, 0), sharex= ax13,sharey = ax13)
ax14 = pplot.subplot2grid((3, 3), (0, 1), sharex= ax13,sharey = ax13)
ax15 = pplot.subplot2grid((3, 3), (0, 2), sharex= ax13,sharey = ax13)
ax17 = pplot.subplot2grid((3, 3), (1, 1), sharex= ax13,sharey = ax13)

#-----------------------------LUP 706-------------------------------------------------------
#------------------------------------------------------------------------------------

#16:08:37.32 	-39:23:11.38 
londa706= np.array([0.64,0.7973,0.957,0.82,1.25,2.15,1.235,1.662,2.159,3.6,4.5,5.8,8,23.675])
flujo706= np.array([0.01608,0.10164,0.42445,0.10255,1.6809,2.744,1.3579,2.062,1.96033,2.180,1.080,1.77,1.940,1.62])
flujo706error = np.array([0.000888,0.00468,0.011,0.02455,0.2012,0.454,0.0712,0.0930,0.0812,0.115,0.111,0.111,0.108,0.344])

flujo706 = flujo706*2.997924e-12/londa706
flujo706error = flujo706error*2.997924e-12/londa706

londa706aztec = (1100)
flujo706aztec= (0.318e3)
flujo706erroraztec = (0.032e3)

flujo706aztec = flujo706aztec*2.997924e-12/londa706aztec
flujo706erroraztec = flujo706erroraztec*2.997924e-12/londa706aztec


londa706alma= (1330)
flujo706alma= (0.22)
flujo706erroralma = (0.09)

flujo706alma = flujo706alma*2.997924e-12/londa706alma
flujo706erroralma = flujo706erroralma*2.997924e-12/londa706alma

londa706up = np.array([71.42,70,100,160,250,350,500])
flujo706up = np.array([50,25.9,22.4,79.3,1.9046e3,2.427e3,1.983e3])
flujo706up = flujo706up*2.997924e-12/londa706up

ax13.annotate('', xy=(70,  2.09879866e-12 /4), xytext=(70,  2.09879866e-12 ), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(71.42, 1.10923188e-12/4), xytext=(71.42,  1.10923188e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(100,  6.71534976e-13/4), xytext=(100, 6.71534976e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(160,  1.48584608e-12/4), xytext=(160,   1.48584608e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(250,  2.28393842e-11/4), xytext=(250, 2.28393842e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(350,  2.07884616e-11/4), xytext=(350,  2.07884616e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax13.annotate('', xy=(500,  1.18897666e-11/4), xytext=(500,  1.18897666e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)

ax13.scatter(londa706up,flujo706up, color="black", marker ="o", s= 100)
ax13.errorbar(londa706, flujo706, yerr=flujo706error, marker ="o", color="black",fmt='o',markersize = 10)
ax13.errorbar(londa706alma, flujo706alma, yerr=flujo706erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax13.set_title('Lup706', fontsize=20)
ax13.tick_params(axis='x', which='major', labelsize=0, length=12)
ax13.tick_params(axis='y', which='major', labelsize=20, length=12)
ax13.tick_params(axis='both',which='minor', length=6)
ax13.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
#------------------------------------------------------------------------------------
#--------------------------Par lup3-4------------------------------------------------
#------------------------------------------------------------------------------------

londapar= np.array([0.64,0.7973,0.957,0.545,0.649,0.797,1.25,2.15,1.235,1.662,2.159,3.4,4.6,3.6,4.5,5.8,8,23.675,71.42])
flujopar= np.array([0.079, 0.129, 0.1598, 0.00657, 0.0375, 0.126, 0.612, 2.45,1.044,2.02,3.176,3.090,3.43,2.80,2.880,2.240,1.730,26.600,59.4])
flujoparerror = np.array([0.043,0.00594,0.00883,0.00181,0.00518,0.01161,0.1184,0.4288,0.06155,0.06700,0.123,0.06829,0.06958,0.149,0.146,0.126,0.105,2.550,2.4])

flujopar = flujopar*2.997924e-12/londapar
flujoparerror = flujoparerror*2.997924e-12/londapar


londaparalma= (1330)
flujoparalma= (0.31)
flujoparerroralma = (0.05)

flujoparalma = flujoparalma*2.997924e-12/londaparalma
flujoparerroralma = flujoparerroralma*2.997924e-12/londaparalma

londaparup = np.array([12,100,160,250,350,500,868])
flujoparup = np.array([4.22,35.41,159.2,1.215e3,1.455e3,1.102e3,13.5])
flujoparup = flujoparup*2.997924e-12/londaparup

ax14.annotate('', xy=(12,  1.05426994e-12 /4), xytext=(12,  1.05426994e-12 ), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(100,  1.06156489e-12/4), xytext=(100, 1.06156489e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(160,  2.98293438e-12/4), xytext=(160,   2.98293438e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(250,  1.45699106e-11/4), xytext=(250, 1.45699106e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(500,  6.60742450e-12/4), xytext=(500,  6.60742450e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(868,  4.66266982e-14/4), xytext=(868,  4.66266982e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax14.annotate('', xy=(350,  1.24627983e-11/4), xytext=(350,  1.24627983e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


ax14.scatter(londaparup,flujoparup, color="black", marker ="o", s= 100)
ax14.errorbar(londapar, flujopar, yerr=flujoparerror, marker ="o", color="black",fmt='o',markersize = 10)
ax14.errorbar(londaparalma, flujoparalma, yerr=flujoparerroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax14.set_title('Par-lup3-4', fontsize=20)
ax14.set_yscale('log')
ax14.set_xscale('log')
ax14.tick_params(axis='both', which='major', labelsize=0, length=12)
ax14.tick_params(axis='both',which='minor', length=6)


#------------------------------------------------------------------------------------
#----------------------lup3-7---------------------------
londa7= np.array([0.64,0.80,0.96,1.235,1.662,2.159,3.4,4.6,12,22,3.6,4.5,5.8,8,23.675])
flujo7 = np.array([0.0611,0.416,1.190,4.382,4.933,4.897,3.492,3.5496,4.308,8.24,3.890, 3.690,3.77,4.310,5.4])
flujo7error = np.array([0.0326,0.007663,0.02193512,0.11704,0.1363,0.14432983,0.0771975,0.06865707,0.1984,1.221978,0.211,0.186,0.230,0.210,0.572])

flujo7 = flujo7*2.997924e-12/londa7
flujo7error = flujo7error*2.997924e-12/londa7
 
londa7alma= (1330)
flujo7alma = (0.32)
flujo7erroralma = (0.06)

flujo7alma = flujo7alma*2.997924e-12/londa7alma
flujo7erroralma = flujo7erroralma*2.997924e-12/londa7alma

londa7up = np.array([70,100,160,868])
flujo7up = np.array([25.6,14.4,30.4,24])

flujo7up = flujo7up*2.997924e-12/londa7up

ax15.annotate('', xy=(70,  1.09638363e-12/4), xytext=(70, 1.09638363e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax15.annotate('', xy=(100, 4.31701056e-13/4), xytext=(100, 4.31701056e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax15.annotate('', xy=(160,  5.69605560e-13/4), xytext=(160,   5.69605560e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax15.annotate('', xy=(868,  8.28919078e-14/4), xytext=(868,  8.28919078e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
   
ax15.scatter(londa7up,flujo7up, marker ="o",color="black", s= 100)
ax15.errorbar(londa7, flujo7, yerr=flujo7error, marker ="o", color="black",fmt='o',markersize = 10)
ax15.errorbar(londa7alma, flujo7alma, yerr=flujo7erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax15.set_title('SONYC-lup3-7', fontsize=20)
ax15.set_xscale('log')

ax15.tick_params(axis='both', which='major', labelsize=0)
ax15.tick_params(axis='both', which='major', labelsize=0, length=12)
ax15.tick_params(axis='both',which='minor', length=6)

#------------------------------------------------------------------------------------
#----------------------920a----------------------------------------------------------
#londa920a= np.array([0.64,0.797,0.957])  #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE
#flujo920a = np.array([0.02189,0.04129,0.047]) #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE
#flujo920aerror = np.array([0.00106,0.0034,0.00488]) #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE

#flujo920a = flujo920a*2.997924e-12/londa920a 
#flujo920aerror = flujo920aerror*2.997924e-12/londa920a

londa920aalma= (1330)
flujo920aalma = (0.90)
flujo920aerroralma = (0.08)

flujo920aalma = flujo920aalma*2.997924e-12/londa920aalma
flujo920aerroralma = flujo920aerroralma*2.997924e-12/londa920aalma

londa920aup = np.array([70,100,160,350,500])
flujo920aup = np.array([23.6,17.3,41.1,22.70,15.62])

flujo920aup = flujo920aup*2.997924e-12/londa920aup
#londa920extra = ( 0.647, 0.768, 0.957, 1.25, 1.65, 2.15)
#flujo920extra = ( 0.144 , .973 , 2.13 , 6.06 , 7.02, 6.14)

ax16.annotate('', xy=(70,  1.01072866e-12/4), xytext=(70,  1.01072866e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax16.annotate('', xy=(100,  5.18640852e-13/4), xytext=(100, 5.18640852e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax16.annotate('', xy=(160,  7.70091728e-13/4), xytext=(160,   7.70091728e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax16.annotate('', xy=(350,  1.94436785e-13/4), xytext=(350,  1.94436785e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax16.annotate('', xy=(500,  9.36551458e-14/4), xytext=(500,  9.36551458e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


ax16.scatter(londa920aup,flujo920aup,color="black", marker ="o", s= 100)
ax16.errorbar(londa920aalma, flujo920aalma, yerr=flujo920aerroralma, marker ="s", color="red",fmt='o',markersize = 10)
#ax16.errorbar(londa920a, flujo920a, yerr=flujo920aerror, marker ="s", color="black",fmt='o',markersize = 10)
ax16.set_title('ALMA J160920.089-384515.92', fontsize=20)
ax16.set_xscale('log')
ax16.set_yscale('log')
ax16.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax16.tick_params(axis='x', which='major', labelsize=20, length=12)
ax16.tick_params(axis='y', which='major', labelsize=20, length=12)
ax16.tick_params(axis='both',which='minor', length=6)
#ax16.scatter(londa920extra, flujo920extra,marker ="s", color="green" )
ax16.set_xlabel('Wavelength ($\mu$m)', fontsize=20)








#------------------------------------------------------------------------------------

#londa920b= np.array([1.235,1.662,2.159,3.4,4.6]) #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE
#flujo920b = np.array([8.365,9.91,7.74,4.175,2.187]) #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE
#flujo920berror = np.array([0.1772,0.2098,0.164,0.0923,0.04833]) #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE

#flujo920b = flujo920b*2.997924e-12/londa920b #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE
#flujo920berror = flujo920berror*2.997924e-12/londa920b #SILENCIADO PORQUE PARECE QUE ES OTRA FUENTE DIFERENTE

londa920balma= (1330)
flujo920balma = (0.91)
flujo920berroralma = (0.18)

flujo920balma = flujo920balma*2.997924e-12/londa920balma
flujo920berroralma = flujo920berroralma*2.997924e-12/londa920balma

londa920bup = np.array([12,22,70,100,160])
flujo920bup = np.array([0.482,2.346,26.2,20.0,45.6])
flujo920bup = flujo920bup*2.997924e-12/londa920bup


ax17.annotate('', xy=(12,  1.20416614e-13/4), xytext=(12,  1.20416614e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax17.annotate('', xy=(22,  3.19687714e-13/4), xytext=(22,  3.19687714e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax17.annotate('', xy=(70,  1.12208013e-12/4), xytext=(70,  1.12208013e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax17.annotate('', xy=(100,  5.99584800e-13/4), xytext=(100,  5.99584800e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax17.annotate('', xy=(160, 8.54408340e-13/4), xytext=(160,   8.54408340e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)

ax17.scatter(londa920bup,flujo920bup,color="black", marker ="o", s= 100)
#ax17.errorbar(londa920b, flujo920b, yerr=flujo920berror, marker ="s", color="black",fmt='o',markersize = 10)
ax17.errorbar(londa920balma, flujo920balma, yerr=flujo920berroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax17.set_title('ALMA J160920.171-384456.40', fontsize=20)
ax17.tick_params(axis='both', which='major', labelsize=0, length=12)
ax17.tick_params(axis='both',which='minor', length=6)
#ax17.scatter(londa920extra, flujo920extra,marker ="s", color="green" )
#------------------------------------------------------------------------------------
#lup3-18
londa18= (1100)
flujo18 = (0.089e3)
flujo18error = (0.009e3)

flujo18 = flujo18*2.997924e-12/londa18
flujo18error = flujo18error*2.997924e-12/londa18

londa18alma= (1330)
flujo18alma = (0.62)
flujo18erroralma = (0.13)

flujo18alma = flujo18alma*2.997924e-12/londa18alma
flujo18erroralma = flujo18erroralma*2.997924e-12/londa18alma

londa18up = np.array([70,100,160,250,350,500, 0.78621, 1.235, 2.159])
flujo18up = np.array([28.29,18.2,34.41,1.18e3,1.572e3,1.1191e3,2.44e-2, 7.63e-2,6.08e-2])

flujo18up = flujo18up*2.997924e-12/londa18up


ax18.annotate('', xy=(70,  1.21158957e-12/4), xytext=(70,  1.21158957e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(100,  5.45622168e-13/4), xytext=(100,  5.45622168e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(160, 6.44741030e-13/4), xytext=(160,   6.44741030e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(250,  1.41502013e-11/4), xytext=(250,  1.41502013e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(350,  1.34649615e-11/4), xytext=(350,  1.34649615e-11), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(500,  6.70995350e-12/4), xytext=(500,  6.70995350e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(0.78621,  9.30404671e-14/4), xytext=(0.78621,  9.30404671e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(1.235, 1.85215871e-13/4), xytext=(1.235,   1.85215871e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax18.annotate('', xy=(2.159, 8.44250946e-14/4), xytext=(2.159 ,   8.44250946e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)



ax18.scatter(londa18up,flujo18up, color="black", marker ="o", s= 100)
ax18.errorbar(londa18, flujo18, yerr=flujo18error, marker ="o", color="blue",fmt='o',markersize = 10)
ax18.errorbar(londa18alma, flujo18alma, yerr=flujo18erroralma, marker ="s", color="red",fmt='o',markersize = 10)
ax18.set_title('ALMA J160932.167-390832.27', fontsize=20)
ax18.tick_params(axis='both', which='major', labelsize=0, length=12)
ax18.tick_params(axis='x', which='major', labelsize=20, length=12)
ax18.tick_params(axis='both',which='minor', length=6)
ax18.set_yscale('log')
ax18.set_xscale('log')
ax18.set_xlabel('Wavelength ($\mu$m)', fontsize=20)
#------------------------------------------------------------------------------------

londa030= (1330)
flujo030= (0.70)
flujo030error = (0.06)

flujo030 = flujo030*2.997924e-12/londa030
flujo030error = flujo030error*2.997924e-12/londa030

londa030up = np.array([70,160, 0.78621, 1.235,2.159])
flujo030up = np.array([30.22,40.3,2.44e-2, 7.63e-2,6.08e-2])

flujo030up = flujo030up*2.997924e-12/londa030up

#londa030extra = ( 0.647, 0.768, 0.957, 1.25, 1.65, 2.15, 3.6, 4.5, 5.8, 8, 24) 
#flujo030extra = ( 0.331 ,   2.01  ,  3.7 , 7.84 ,  8.52 , 7.52 ,  4.23 , 2.66, 2.23, 1.20, 0.127)

ax19.annotate('', xy=(70,  1.29424662e-12/4), xytext=(70,  1.29424662e-12), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax19.annotate('', xy=(160, 7.55102107e-13/4), xytext=(160,   7.55102107e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax19.annotate('', xy=(0.78621,  9.30404671e-14/4), xytext=(0.78621,  9.30404671e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax19.annotate('', xy=(1.235, 1.85215871e-13/4), xytext=(1.235,   1.85215871e-13), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)
ax19.annotate('', xy=(2.159, 8.44250946e-14/4), xytext=(2.159 ,   8.44250946e-14), arrowprops=dict(headlength=5,headwidth= 5, width=0.2,facecolor='black', shrink=0.),)


#
ax19.scatter(londa030up,flujo030up, color="black", marker ="o", s= 100)
ax19.errorbar(londa030, flujo030, yerr=flujo030error, marker ="s", color="red",fmt='o',markersize = 10)
ax19.set_yscale('log')
ax19.set_xscale('log')
ax19.set_ylabel('$\lambda F_{\lambda}$ (erg/s/$cm^{2}$)', fontsize=20)
ax19.set_title('ALMA J161030.273-383154.52', fontsize=20)
ax19.tick_params(axis='both', which='major', labelsize=20, length=12)
ax19.tick_params(axis='both',which='minor', length=6)
ax19.set_xlabel('Wavelength ($\mu$m)', fontsize=20)
#ax19.scatter(londa030extra, flujo030extra, marker = "s", color = "green")

ax13.set_ylim(1e-17,1e-9)
ax13.set_xlim(0.4 , 2e3)

pplot.subplots_adjust(wspace=0.15, hspace=0.15)
pplot.savefig('sed_dos.pdf')

pplot.savefig('sed_dos.png')
pplot.clf() #para no sobreescribirse 




